Dynamic Mode Decomposition of Control-Affine Nonlinear Systems using Discrete Control Liouville Operators

Representation of nonlinear dynamical systems as infinite-dimensional linear operators over Hilbert spaces enables analysis of nonlinear systems via pseudo-spectral operator analysis. In this paper, we provide a novel representation for discrete-time control-affine nonlinear dynamical systems as linear operators acting on a Hilbert space. We also demonstrate that this representation can be used to predict the behavior of the closed-loop system given a known feedback law using recorded snapshots of the system state resulting from arbitrary, potentially open-loop control inputs. We thereby extend the predictive capabilities of dynamic mode decomposition to discrete-time nonlinear systems that are affine in control. We validate the method using two numerical experiments by predicting the response of a controlled Duffing oscillator to a known feedback law, as well as demonstrating the advantage of the developed method relative to existing techniques in the literature.

==> code/ControlledTwoLinkRobotManipulatorKoopman.m <==
% This script generates trajectories of a two link robot and
% uses control Liouville DMD to generate a predictive model for a given 
% feedback controller.
%
% © Rushikesh Kamalapurkar and Zachary Morrison
%
function ControlledTwoLinkRobotManipulatorKoopman()
rng(1) % for reproducibility
addpath('../../lib')
%% Generate Trajectories
n = 4; % Number of dimensions that f maps from/to
m = 2; % Dimensions of the controller
f = @(x) ...
    [x(3);
     x(4);
    (1/(0.196^2 - 3.473*0.196 + 0.242^2*cos(x(2))^2)) *...
    [-0.196                   0.196 + 0.242*cos(x(2));
      0.196+0.242*cos(x(2))   -3.473-2*0.242*cos(x(2))] *...
    ((-[-0.242*sin(x(2))*x(4)   -0.242*sin(x(2))*(x(3)+x(4));
         0.242*sin(x(2))*x(3)    0                           ] - ...
    diag([5.3,1.1])) *...
    [x(3);
     x(4)] - ...
    [8.45*tanh(x(3));
     2.35*tanh(x(4))])];
g = @(x) ...
    [0 0;
     0 0;
    (1/(0.196^2 - 3.473*0.196 + 0.242^2*cos(x(2))^2))*...
    [-0.196                     0.196 + 0.242*cos(x(2))  ;...
      0.196 + 0.242*cos(x(2))  -3.473 - 2*0.242*cos(x(2))]];
IV_selection = 'random'; 
samp_min = -1;
samp_max = 1;
M = 300;
if strcmp(IV_selection,'random')
    % Get TotalTrajectories random IV's.
    X = samp_min + (samp_max - samp_min)*rand(n, M);
elseif strcmp(IV_selection,'halton')
    % Get TotalTrajectories halton sequence
    haltonseq = @(n,d) net(haltonset(d),n);
    halton = haltonseq(M, n);
    X = samp_min + (samp_max - samp_min)*halton.';
else
    error('Unknown IV selection mode %s', IV_selection)
end
ts = 0.1;
U = -2+4*rand(m,M);
Y=zeros(size(X));
for i = 1:M
    F = @(x,u) f(x) + g(x) * u; % The update function
    [~,y] = ode45(@(t,x) F(x,U(:,i)),[0,ts],X(:,i));
    Y(:,i) = y(end,:).';
end

%% Kernels
kT = 10000;
k = 10000;
l = 1e-6;

K=KernelvvRKHS('Exponential',k*ones(m+1,1));
KT=KernelRKHS('Exponential',kT);
%% Feedback controller
mu = @(x) cat(1, -5*x(1,:,:) - 5*x(2,:,:), -15*x(1,:,:) - 15*x(2,:,:));

%% DCLDMD
[~,~,~,~,dr,fHat] = controlKoopmanDMD(KT,K,X,U,Y,ts,mu,l);

%% Indirect discrete reconstruction
t_pred = 0:0.05:6;
y = zeros(n,numel(t_pred));
y(:,1) = [1;-1;1;-1];
y_pred = zeros(n,numel(t_pred));
y_pred(:,1) = [1;-1;1;-1];
for i=1:numel(t_pred)-1
y_pred(:,i+1) = dr(1,y_pred(:,i));
[~,temp] = ode45(@(t,x) f(x) + g(x) * mu(x),[0,ts],y(:,i));
y(:,i+1) = temp(end,:).';
end

% Plots
plot(t_pred,y,'linewidth',2)
hold on
set(gca,'ColorOrderIndex',1)
plot(t_pred,y_pred,'--','linewidth',2)
hold off
xlabel('Time (s)')
set(gca,'fontsize',16)
legend('$x_1(t)$','$x_2(t)$','$x_3(t)$','$x_4(t)$','$\hat{x}_1(t)$','$\hat{x}_2(t)$','$\hat{x}_3(t)$','$\hat{x}_4(t)$',...
'interpreter','latex','fontsize',16,'location','southeast')
% TLRobotDiscreteReconCompare = [t_pred',y_pred',y']; % data for tikzplot
% TLRobotDiscreteReconError = [t_pred',y_pred'-y']; 
% save('TLRobotDiscreteReconCompare.dat','TLRobotDiscreteReconCompare','-ascii');
% save('TLRobotDiscreteReconError.dat','TLRobotDiscreteReconError','-ascii');
end

%% auxiliary functions
function out = oddLength(dt,tf)
    out = 0:dt:tf;
    if mod(numel(out),2)==0
        out = out(1:end-1);
    end
end

==> code/KernelRKHS.m <==
% The KernelRKHS class implements the following kernels:
%
% 'Exponential', 
% 'Gaussian'
% 'Linear'
%
% The kernels functions are written to accept column vector, matrix, 
% or 3D array inputs. The two inputs X and Y have to be the same size in 
% dimensions 1 and 2. If they have different number of pages, one of them 
% has to be a single page. 
% 
% Let the kernel function be denoted by k. The class method obj.K returns
% a u x u x p matrix M, where u = size(X,2), and 
% p = max(size(X,3), size(Y,3)), with 
% 
% M(i,j,k) = k(X(:,i,k),Y(:,j,k)) if if X and Y are same size,
% M(i,j,k) = k(X(:,i,k),Y(:,j,1)) if size(Y,3) = 1, and
% M(i,j,k) = k(X(:,i,1),Y(:,j,k)) if size(X,3) = 1.
%
% The class also includes a method obj.G2K that calculates the inner 
% product of a given vector with the gradient of the kernel function obj.K,
% with respect to the second argument. This function is compatible
% with vector, matrix, or 3D array inputs for the first two arguments. 
% ***The third argument has to be a column vector.***
% 
% Let the gradient $\frac{\partial k(x,y)}{\partial y}$ be denoted by Gk.
% obj.G2K(X,Y,z) returns a matrix N, the same size as M above, with
% 
% N(i,j,k) = z^T * Gk(X(:,i,k),Y(:,j,k)) if X and Y are same size,
% N(i,j,k) = z^T * k(X(:,i,k),Y(:,j,1)) if size(Y,3) = 1, and
% N(i,j,k) = z^T * k(X(:,i,1),Y(:,j,k)) if size(X,3) = 1.
%
% © Rushikesh Kamalapurkar
%
classdef KernelRKHS
    properties
        parameter; % kernel width
        type; % kernel type
    end
    methods
        function obj = KernelRKHS(type,parameter)
            % Processing arguments and setting defaults
            if nargin == 2
                obj.type = type;
                obj.parameter = parameter;
            elseif nargin == 0
                obj.type = 'Gaussian'; % default
                obj.parameter = 1; % default
                warning('Setting kernel type to Gaussian and kernel parameter to 1');
            else
                error('Two (or zero) input arguments needed');
            end
        end

        function y = K(obj,X,Y)
            % Kernel function
            if isequal(obj.type,'Gaussian')
                y = exp(-1/obj.parameter*(pagetranspose(sum(X.^2,1)) + sum(Y.^2,1) - 2*pagemtimes(X,'transpose',Y,'none')));
            elseif isequal(obj.type,'Exponential')
                y = exp(1/obj.parameter*pagemtimes(X,'transpose',Y,'none'));
            elseif isequal(obj.type,'Linear')
                y = 1/obj.parameter*pagemtimes(X,'transpose',Y,'none');
            else
                error(['Kernel type' obj.type 'not implemented']);
            end
        end

        function y = G2K(obj,X,Y,Z)
            % A function that calculates the product of a given vector and
            % the gradient of K with respect to the second argument.
            if isequal(obj.type,'Gaussian')
                y = (2/obj.parameter)*(pagemtimes(X,'transpose',Z,'none') - pagemtimes(Z,'transpose',Y,'none')).*obj.K(X,Y);
            elseif isequal(obj.type,'Exponential')
                y = 1/obj.parameter*pagemtimes(X,'transpose',Z,'none').*obj.K(X,Y);
            elseif isequal(obj.type,'Linear')
                y = 1/obj.parameter*pagemtimes(X,'transpose',Z,'none')*ones(1,size(Y,2));
            else
                error(['Kernel type' obj.type 'not implemented']);
            end
        end
    end
end

==> code/KernelvvRKHS.m <==
% The KernelVectorRKHS class implements vector-valued versions of
% the following kernels:
%
% 'Exponential', 
% 'Gaussian'
% 'Linear'
%
% For now, only diagonal kernel operators of the form
% 
% K(x,y) = diag(k_1(x,y;mu_1),...,k_m(x,y;mu_m))
%
% are supported where the kernel functions k_1,...,k_m on the diagonal vary
% only in their parameter. The parameter values are supplied by the user as
% a column vector.
%
% The kernel functions are written to accept column vector, matrix, 
% or 3D array inputs. The two inputs X and Y have to be the same size in 
% dimensions 1 and 2. If they have different number of pages, one of them 
% has to be a single page. 
% 
% The class method obj.K returns a u x u x p x m array M, where
% u = size(X,2), m = size(parameter,1) and p = max(size(X,3), size(Y,3)) 
% with 
% 
% M(i,j,k,l) = k_l(X(:,i,k),Y(:,j,k)) if if X and Y are same size,
% M(i,j,k,l) = k_l(X(:,i,k),Y(:,j,1)) if size(Y,3) = 1, and
% M(i,j,k,l) = k_l(X(:,i,1),Y(:,j,k)) if size(X,3) = 1.
%
% © Rushikesh Kamalapurkar
%
classdef KernelvvRKHS
    properties
        parameter; % kernel parameters in a column vector
        type; % kernel type
    end
    methods
        function obj = KernelvvRKHS(type,parameter)
            % Processing arguments and setting defaults
            if nargin == 2
                obj.type = type;
                if parameter > 0
                    obj.parameter = parameter;
                else
                    error('The kernel parameter needs to be positive')
                end
            elseif nargin == 0
                obj.type = 'Gaussian'; % default
                obj.parameter = 1; % default
                warning('Setting kernel dimension to 1, kernel type to Gaussian, and kernel parameter to 1');
            else
                error('Two (or zero) input arguments needed');
            end
        end

        function y = K(obj,X,Y)
            % Kernel operator
            if isequal(obj.type,'Gaussian')
                y = exp(pagemtimes(reshape(-1./obj.parameter,1,1,1,numel(obj.parameter)),repmat(pagetranspose(sum(X.^2,1)) + sum(Y.^2,1) - 2*pagemtimes(X,'transpose',Y,'none'),1,1,1,numel(obj.parameter))));
            elseif isequal(obj.type,'Exponential')
                y = exp(pagemtimes(reshape(1./obj.parameter,1,1,1,numel(obj.parameter)),repmat(pagemtimes(X,'transpose',Y,'none'),1,1,1,numel(obj.parameter))));
            elseif isequal(obj.type,'Linear')
                y = pagemtimes(reshape(1./obj.parameter,1,1,1,numel(obj.parameter)),repmat(pagemtimes(X,'transpose',Y,'none'),1,1,1,numel(obj.parameter)));
            else
                error(['Kernel type' obj.type 'not implemented']);
            end
        end
    end
end
                

==> code/LinearPredictor.m <==
% This is an implementation of the linear predictor from
%
% M. Korda and I. Mezic, “Linear predictors for nonlinear dynamical systems: 
% Koopman operator meets model predictive control,” Automatica, vol. 93, pp. 149–160, 2018
% 
% The linear predictor is used as baseline for comparsions in Experiment 2 of the paper.
%
% © Zachary Morrison

clear all
close all
clc

%% System Dyanamics 
% Duffing Oscillator
alpha = 1;
beta = -1;
delta = 0;
f = @(t,x,u) [x(2,:) ; -delta.*x(2,:)-beta.*x(1,:)-alpha.*x(1,:).^3 + (2 + sin(x(1,:))).*u];
% g = @(x) [0 ; 2 + sin(x(1))];
n = 2; % States
m = 1; % control input 

%% Runge-Kutta Discretization
h = 0.01; % step size
k1 = @(t,x,u) ( f(t, x, u) );
k2 = @(t,x,u) ( f(t + h/2, x + h/2 * k1(t,x,u), u) );
k3 = @(t,x,u) ( f(t + h/2, x + h/2 * k2(t,x,u), u) );
k4 = @(t,x,u) ( f(t + h, x + h * k3(t,x,u), u) ); % They put k1 here
fd = @(t,x,u) ( x + h/6 * (k1(t,x,u) + 2*k2(t,x,u) + 2*k3(t,x,u) + k4(t,x,u)) );

%% Simulations
Nsim = 1;
u = 2*rand(Nsim,1000)-1; % Matrix of random control inputs in [-1, 1].
xo = 2*rand(2,1000)-1; % Random intiial conditions inputs in [-1, 1]^2.
% Data Matrices & Control Matrix
X = [];
Y = [];
U = [];

for i=1:Nsim
    xn = fd(0, xo, u(i,:));
    X = [X xo];
    Y = [Y xn];
    U = [U u(i,:)];
    xo = xn;
end

% Now we need to perform the lifting of the data matrices X and Y
% Xlift contains X1,X2, then 100 thin plate spline radial basis functions 
% Create the splines
psi_x = zeros(100, length(X));
psi_y = zeros(100, length(Y));
z = zeros(102,1);
centvector = zeros(100,2);
z(1,1) = 2;
z(2,1) = -2;
zo = [z(1,1),z(2,1)];

for k = 1:100
    cent = [unifrnd(-1, 1),unifrnd(-1, 1)];
    centvector(k,1:2) = cent; % keep track of the lifting function centers
    for j=1:length(X)
        x = [X(1,j), X(2,j)];
        y = [Y(1,j), Y(2,j)];
        psi_x(k, j) = (norm(x - cent))^2 * log(norm(x - cent));
        psi_y(k, j) = (norm(y - cent))^2 * log(norm(y - cent));
    end
    z(k+2,1) = norm((zo - cent))^2 * log(norm(zo - cent));
end

% %% New Lifted State
Xlift = [X; psi_x];
Ylift = [Y; psi_y];
 
% Find matrices A, B
% Initialize A in R(n x n), B in R(N x m)
% Here n = 200,000 and so m = 1
n = length(Xlift); % Size of state output
m = length(U); % Size of control sequence

% analytical solution
G = Ylift * pinv([Xlift; U]);

% [A, B] = G
A = G(:, 1:length(G)-1);
B = G(:, length(G));

% This gives us both A and B matrices for our linear predictor
 
% Finding C, C = X * inv(Xlift)
C = X * pinv(Xlift);

%% Test code for the A and B matrices of the linear predictor
SimT = 1; %Simulation Time
Nsim = SimT/h;
ts = h;
t = linspace(0,SimT,Nsim);
% Square wave control input with unit magnitude and freq of 3.33 Hz
% usq =@(i)((-1).^(round(i/30)));
ax = [2, -2]'; % Initial Condition
mu = @(x) -2*x(1,:) - 2*x(2,:);
xhat = zeros(2,Nsim);

for i=1:Nsim
    if i == 1
        xhat = ax;
    else
        z = [z, A*z(:,end) + B*mu(xhat(:,i-1))];
        xhat = [xhat, C*z(:,i)];
    end
end

xhat = C*z;
f = @(x) [x(2) ; -delta*x(2)-beta*x(1)-alpha*x(1)^3];
g = @(x) [0 ; 2 + sin(x(1))];
[~,ax] = ode45(@(t,x) f(x)+g(x)*mu(x), t, ax);
ax = ax.';

%% DCLDMD
% Kernels
kT = 100;
k = 100;
l = 1e-6;

K=KernelvvRKHS('Gaussian',k*ones(m+1,1));
KT=KernelRKHS('Gaussian',kT);
[~,~,~,~,dr,fHat] = controlKoopmanDMD(KT,K,X,U,Y,ts,mu,l);

%% Indirect discrete reconstruction
t_pred = 0:ts:SimT;
y = zeros(2,numel(t_pred));
y(:,1) = [2;-2];
y_pred = zeros(2,numel(t_pred));
y_pred(:,1) = [2;-2];
for i=1:numel(t_pred)-1
y_pred(:,i+1) = dr(1,y_pred(:,i));
[~,temp] = ode45(@(t,x) f(x) + g(x) * mu(x),[0,ts],y(:,i));
y(:,i+1) = temp(end,:).';
end

% %Plots
plot(t,ax,'linewidth',2)
hold on
set(gca,'ColorOrderIndex',1)
plot(t,y_pred(:,1:end-1), t, xhat,'--','linewidth',2)
hold off
xlabel('Time (s)')
set(gca,'fontsize',16)
legend('$x_{1}(t)$','$x_{2}(t)$','$\hat{x}_1(t)$','$\hat{x}_{2}(t)$','$x_{p,1}(t)$','$x_{p,2}(t)$',...
'interpreter','latex','fontsize',16,'location','southeast')
% DiscreteReconCompare = [t_pred(:,1:end-1)',y_pred(:,1:end-1)', xhat', ax']; % data for tikzplot
% save('DiscreteReconCompare.dat','DiscreteReconCompare','-ascii');

%%Plotting the simulated Solution 
% figure;
% subplot(2,2,1)
% plot([1:Nsim]*h, ax(1,:), 'b')
% ylim([-1.25 1.25])
% xlabel('time [s]','fontsize',12,'interpreter','latex')
% ylabel('$x_1$','fontsize',14,'interpreter','latex')
% 
% subplot(2,2,2)
% plot([1:Nsim]*h, ax(2,:), 'r')
% ylim([-1.25 1.25])
% xlabel('time [s]','fontsize',12,'interpreter','latex')
% ylabel('$x_2$','fontsize',14,'interpreter','latex')


%% Plotting the Predictor Solution
% subplot(2,2,3)
% plot([1:Nsim]*h, xhat(1,:), '--b')
% ylim([-1.25 1.25])
% xlabel('time [s]','fontsize',12,'interpreter','latex')
% ylabel('$\hat{x}_{1}$','fontsize',14,'interpreter','latex')
% 
% subplot(2,2,4)
% plot([1:Nsim]*h, xhat(2,:), '--r')
% ylim([-1.25 1.25])
% xlabel('time [s]','fontsize',12,'interpreter','latex')
% ylabel('$\hat{x}_{2}$','fontsize',14,'interpreter','latex')

%% Together
lw = 2;

% hold on
% figure
% plot([1:Nsim]*h, ax(1,:), [1:Nsim]*h, xhat(1,:), '--b','linewidth',lw)
% axis([1 SimT min(xhat(1,:))-0.15 max(xhat(1,:))+0.15])
% title('Predictor comparison - $x_1$','interpreter','latex'); 
% xlabel('Time [s]','interpreter','latex');
% set(gca,'fontsize',20)
% LEG = legend('True','Koopman');
% set(LEG,'interpreter','latex')
% 
% figure
% plot([1:Nsim]*h, ax(2,:), [1:Nsim]*h, xhat(2,:), '--r','linewidth',lw)
% axis([1 SimT min(xhat(2,:))-0.15 max(xhat(2,:))+0.15])
% title('Predictor comparison - $x_2$','interpreter','latex'); 
% xlabel('Time [s]','interpreter','latex');
% set(gca,'fontsize',20)
% LEG = legend('True','Koopman');
% set(LEG,'interpreter','latex')


==> code/controlKoopmanDMD.m <==
% This function performs dynamic mode decomposition of a controlled 
% dynamical system from snapshots (x,u,y) of the form
% 
% y = f(x) + g(x)u
%
% [Z,L,ef,cr,dr,fc] = controlKoopmanDMD(KT,K,X,U,Y,deltaT,mu) OR
% [Z,L,ef,cr,dr,fc] = controlKoopmanDMD(KT,K,X,U,Y,deltaT,mu,l)
%
% Inputs:
%    1) KT:      svRKHS kernel 
%    2) K:       vvRKHS kernel 
%    3) X:       Input data
%                First dimension: State
%                Second dimension: Snapshot
%    4) U:       Control input data
%                First dimension: Control
%                Second dimension: Snapshot
%    5) Y:       Output data, Y(:,k) = f(X(:,k)) + g(x)U(:,k)
%                First dimension: State
%                Second dimension: Snapshot
%    6) deltaT:  Sample time
%    6) mu:      A feedback control function compatible with matrix inputs
%    7) l:       (Optional argument, default=0) Regularization coefficient
%                (needed if the Gram matrix is rank deficient)
%
% Outputs:
%       Z:  Koopman modes
%       L:  Koopman eigenvalues
%       ef: Koopman eigenfunctions
%       cr: Continuous Koopman reconstruction function, cr(t,x0)
%           reconstructs the system state at time t starting from x0
%       dr: Discrete Koopman reconstruction function, dr(k,x0) reconstructs
%           the k-th snapshot starting from x0. With k = 1, we get the
%           vector field $ f_{d} $ of the estimated discrete time system as
%           $ x_{k+1} = fd(x_{k}) = dr(1,x_{k}) $
%       fc: The vector field of the estimated continuous time system 
%           $ \dot{x} = fc(x) $. This is relevant only if the data were
%           sampled from a continuous time system.
%
% © Rushikesh Kamalapurkar
%
function [Z,L,ef,cr,dr,fc] = controlKoopmanDMD(KT,K,X,U,Y,deltaT,mu,varargin)

% Processing optional arguments and setting defaults
if nargin == 7
    l = 0; % default
elseif nargin == 8
    l = varargin{1};
elseif nargin > 8
    error("Too many input arguments.")
end

% Values of the feedback controller
MU = mu(X);

U = permute([ones(1,size(U,2));U],[2 1 3]);
MU = permute([ones(1,size(MU,2));MU],[2 1 3]);

% vvRKHS Gram matrix and interaction matrix - M x M
G = sum(squeeze(K.K(X,X)).*pagemtimes(U,'none',U,'transpose'),3);
I = sum(squeeze(K.K(X,X)).*pagemtimes(MU,'none',U,'transpose'),3);

% svRKHS Gram matrix and interaction matrix - M x M
GT = KT.K(X,X);
IT = KT.K(X,Y);

% DMD
GT=GT+l*eye(size(GT)); % Regularization
G=G+l*eye(size(G)); % Regularization
[V,L] = eig(GT\(I*(G\IT.'))); % Eigendecomposition of the finite rank representation
contL = log(diag(L))./deltaT; % Continuous-time eigenvalues
C = V./diag(sqrt(V'*GT*V)).'; % Normalized eigenvectors of finite rank representation
Z = X/(C.'*GT); % Koopman modes

% Reconstruction
ef = @(x) (KT.K(x,X)*C).';% Koopman eigenfunctions
% Discrete Koopman reconstruction function (or vector field if k = 1)
dr = @(k,x) real(Z*(ef(x).*diag(L).^k));
% Continuous Koopman reconstruction function
cr = @(t,x) real(Z*(ef(x).*exp(contL*t)));
% Continuous Koopman vector field
fc = @(x) real(Z*(ef(x).*contL));
end

==> code/controlledDuffingKoopman.m <==
% This script generates trajectories of a controlled Duffing oscillator
% uses control Liouville DMD to generate a predictive model for a given 
% feedback controller.
%
% © Rushikesh Kamalapurkar and Zachary Morrison
function controlledDuffingKoopman()

addpath('../../lib');

%% Generate Trajectories
n = 2; % Number of dimensions that f maps from/to
m = 1; % Dimensions of the controller
alpha = 1;
beta = -1;
delta = 0;
f = @(x) [x(2) ; -delta*x(2)-beta*x(1)-alpha*x(1)^3];
g = @(x) [0 ; 2 + sin(x(1))];
IV_selection = 'grid'; 
samp_min = -3;
samp_max = 3;
if strcmp(IV_selection,'grid')
    pointsPerDim = 15;
    XDim = linspace(samp_min,samp_max,pointsPerDim);
    [XX,YY] = meshgrid(XDim,XDim);
    X = [XX(:) YY(:)].';
    M = size(X,2);
elseif strcmp(IV_selection,'random')
    % Get TotalTrajectories random IV's.
    M = 100;
    X = samp_min + (samp_max - samp_min)*rand(n, M);
elseif strcmp(IV_selection,'halton')
    M = 100;
    % Get TotalTrajectories halton sequence
    haltonseq = @(n,d) net(haltonset(d),n);
    halton = haltonseq(M, n);
    X = samp_min + (samp_max - samp_min)*halton.';
else
    error('Unknown IV selection mode %s', IV_selection)
end
ts = 0.01;
U = -2+4*rand(1,M);
Y=zeros(size(X));
for i = 1:M
    F = @(x,u) f(x) + g(x) * u; % The update function
    [~,y] = ode45(@(t,x) F(x,U(:,i)),[0,ts],X(:,i));
    Y(:,i) = y(end,:).';
end
%% Kernels
kT = 10;
k = 10;
l = 1e-6;

K=KernelvvRKHS('Gaussian',k*ones(m+1,1));
KT=KernelRKHS('Gaussian',kT);

%% Feedback controller
mu = @(x) -2*x(1,:) - x(2,:);

%% CLDMD
[~,~,~,~,dr,fHat] = ControlKoopmanDMD(KT,K,X,U,Y,ts,mu,l);

%% Indirect reconstruction
x0 = [2;-2];
t_pred = 0:10*ts:5;
[~,y_pred] = ode45(@(t,x) fHat(x),t_pred,x0);
[~,y] = ode45(@(t,x) f(x) + g(x) * mu(x),t_pred,x0);

% Plots
plot(t_pred,y,'linewidth',2)
hold on
set(gca,'ColorOrderIndex',1)
plot(t_pred,y_pred,'--','linewidth',2)
hold off
xlabel('Time (s)')
set(gca,'fontsize',16)
legend('$x_1(t)$','$x_2(t)$','$\hat{x}_1(t)$','$\hat{x}_2(t)$',...
'interpreter','latex','fontsize',16,'location','southeast')

%% Indirect discrete reconstruction
% t_pred = 0:ts:6;
% y = zeros(n,numel(t_pred));
% y(:,1) = [2;-2];
% y_pred = zeros(n,numel(t_pred));
% y_pred(:,1) = [2;-2];
% for i=1:numel(t_pred)-1
% y_pred(:,i+1) = dr(1,y_pred(:,i));
% [~,temp] = ode45(@(t,x) f(x) + g(x) * mu(x),[0,ts],y(:,i));
% y(:,i+1) = temp(end,:).';
% end
% % Plots
% plot(t_pred,y,'linewidth',2)
% hold on
% set(gca,'ColorOrderIndex',1)
% plot(t_pred,y_pred,'--','linewidth',2)
% hold off
% xlabel('Time (s)')
% set(gca,'fontsize',16)
% legend('$x_1(t)$','$x_2(t)$','$\hat{x}_1(t)$','$\hat{x}_2(t)$',...
% 'interpreter','latex','fontsize',16,'location','southeast')
% DiscreteReconCompare = [t_pred',y_pred',y']; % data for tikzplot
% DiscreteReconError = [t_pred',y_pred'-y']; 
% save('DiscreteReconCompare.dat','DiscreteReconCompare','-ascii');
% save('DiscreteReconError.dat','DiscreteReconError','-ascii');

%% Vector Field Plot
% XDimeval = linspace(-2,2,9);
% [XX, YY] = meshgrid(XDimeval,XDimeval);
% IVeval = [XX(:) YY(:)].';
% x_dot_hat_at_x0 = [];
% x_dot_at_x0 = [];
% for i=1:size(IVeval,2)
%     x0=IVeval(:,i);
%     x_dot_hat_at_x0 = [x_dot_hat_at_x0, fHat(x0)];
%     x_dot_at_x0 = [x_dot_at_x0, f(x0)+g(x0)*mu(x0)];
% end
% %max(max(abs(x_dot_at_x0 - x_dot_hat_at_x0)))
% figure
% subplot(2,2,1);
% surf(XX,YY,reshape(x_dot_hat_at_x0(1,:),9,9))
% xlabel('$x_1$','interpreter','latex','fontsize',16)
% ylabel('$x_2$','interpreter','latex','fontsize',16)
% zlabel('$\left(\hat{f}(x) + \hat{g}(x)\mu(x)\right)_1$','interpreter','latex','fontsize',16)
% set(gca,'fontsize',16)
% subplot(2,2,2);
% surf(XX,YY,reshape(x_dot_at_x0(1,:),9,9))
% xlabel('$x_1$','interpreter','latex','fontsize',16)
% ylabel('$x_2$','interpreter','latex','fontsize',16)
% zlabel('$\left(f(x)+ g(x)\mu(x)\right)_1$','interpreter','latex','fontsize',16)
% set(gca,'fontsize',16)
% subplot(2,2,3);
% surf(XX,YY,reshape(x_dot_hat_at_x0(2,:),9,9))
% xlabel('$x_1$','interpreter','latex','fontsize',16)
% ylabel('$x_2$','interpreter','latex','fontsize',16)
% zlabel('$\left(\hat{f}(x) + \hat{g}(x)\mu(x)\right)_2$','interpreter','latex','fontsize',16)
% set(gca,'fontsize',16)
% subplot(2,2,4);
% surf(XX,YY,reshape(x_dot_at_x0(2,:),9,9))
% xlabel('$x_1$','interpreter','latex','fontsize',16)
% ylabel('$x_2$','interpreter','latex','fontsize',16)
% zlabel('$\left(f(x) + g(x)\mu(x)\right)_2$','interpreter','latex','fontsize',16)
% set(gca,'fontsize',16)

end

%% auxiliary functions
function out = oddLength(dt,tf)
    out = 0:dt:tf;
    if mod(numel(out),2)==0
        out = out(1:end-1);
    end
end
